Computation of thermal properties via 3D homogenization of multiphase materials using FFT-based accelerated scheme

In this paper we study the thermal effective behaviour for 3D multiphase composite material consisting of three isotropic phases which are the matrix, the inclusions and the coating media. For this purpose we use an accelerated FFT-based scheme initially proposed in Eyre and Milton (1999) to evaluate the thermal conductivity tensor. Matrix and spherical inclusions media are polymers with similar properties whereas the coating medium is metallic hence better conducting. Thus, the contrast between the coating and the others media is very large. For our study, we use RVEs (Representative volume elements) generated by RSA (Random Sequential Adsorption) method developed in our previous works, then, we compute effective thermal properties using an FFT-based homogenization technique validated by comparison with the direct finite elements method. We study the thermal behaviour of the 3D-multiphase composite material and we show what features should be taken into account to make the computational approach efficient.

==> geogebra_javascript.js <==
function ggbOnInit() {}

